World Models via Policy-Guided Trajectory Diffusion

World models are a powerful tool for developing intelligent agents. By predicting the outcome of a sequence of actions, world models enable policies to be optimised via on-policy reinforcement learning (RL) using synthetic data, i.e. in "in imagination". Existing world models are autoregressive in that they interleave predicting the next state with sampling the next action from the policy. Prediction error inevitably compounds as the trajectory length grows. In this work, we propose a novel world modelling approach that is not autoregressive and generates entire on-policy trajectories in a single pass through a diffusion model. Our approach, Policy-Guided Trajectory Diffusion (PolyGRAD), leverages a denoising model in addition to the gradient of the action distribution of the policy to diffuse a trajectory of initially random states and actions into an on-policy synthetic trajectory. We analyse the connections between PolyGRAD, score-based generative models, and classifier-guided diffusion models. Our results demonstrate that PolyGRAD outperforms state-of-the-art baselines in terms of trajectory prediction error for short trajectories, with the exception of autoregressive diffusion. For short trajectories, PolyGRAD obtains similar errors to autoregressive diffusion, but with lower computational requirements. For long trajectories, PolyGRAD obtains comparable performance to baselines. Our experiments demonstrate that PolyGRAD enables performant policies to be trained via on-policy RL in imagination for MuJoCo continuous control domains. Thus, PolyGRAD introduces a new paradigm for accurate on-policy world modelling without autoregressive sampling.

==> plot_scripts/make_gif.py <==
from os import listdir
from os.path import isfile, join
import pandas as pd
import matplotlib.pyplot as plt
import numpy as np
import matplotlib.image as mpimg
from PIL import Image, ImageFont, ImageDraw
import imageio

crop_width_l = 0.21
crop_width_r = 0.19
h_crop = 0.1

save_folder = "gif_images"
folder = "../images/diffusion_images"
files = [join(folder, f) for f in listdir(folder) if ("120000" in f and "action" not in f)]
files.sort()
print(files)
policy_file = "../images/diffusion_images/step-120000-policy-actions.png"
policy_img = mpimg.imread(policy_file)
h,  w,  d = policy_img.shape
policy_img = policy_img[:int(h*(1-h_crop)), int(w*crop_width_l):int(w*(1-crop_width_r)), :]

i = 1
for file in files:
    img = mpimg.imread(file)

    h,  w,  d = img.shape
    img = img[:int(h*(1-h_crop)), int(w*crop_width_l):int(w*(1-crop_width_r)), :]
    
    img = np.concatenate([img, policy_img], axis=1)
    print(img.shape)

    fig = plt.figure()
    ax = fig.add_axes([0.0,0.0,1,1])
    ax.set_axis_off()
    imgplot = plt.imshow(img)
    # fig.tight_layout()
    plt.text(100, 150,  "Trajectories", fontdict={"fontsize": 32, "weight": 'bold'})
    plt.text(2400, 150,  "Policy", fontdict={"fontsize": 32, "weight": 'bold'})

    plt.savefig(f'{save_folder}/image{i}.png', dpi=100)
    i += 1
    


images = []
files = [join(save_folder, f) for f in listdir(save_folder) if "gif" not in f]
files.sort()
for i in range(1, len(files)+1):
    file_name = f"{save_folder}/image{i}.png"
    if i == 1:
        for j in range(5):
            images.append(imageio.imread(file_name))
    elif i == len(files) - 1:
        for j in range(10):
            images.append(imageio.imread(file_name))
    else:
        for j in range(1):
            images.append(imageio.imread(file_name))
imageio.mimsave(f'{save_folder}/polygrad-world-models.gif', images)

==> plot_scripts/plot_action_distributions.py <==
from os import listdir
from os.path import isfile, join
import pandas as pd
import matplotlib.pyplot as plt
from scipy.signal import savgol_filter   

plt.rcParams.update({'font.size': 32})
folders = [
    # "data/action_distributions/cheetah",
    # "data/action_distributions/hopper",
    # "data/action_distributions/walker",
    "data/action_distributions/walker_h50",
]
for folder in folders:
    csv_files = [join(folder, f) for f in listdir(folder) if (isfile(join(folder, f)) and f.endswith(".csv"))]

    for file in csv_files:
        data = pd.read_csv(file)
        print(data.columns)
        policy_data = data.loc[data['lineKey'] == "Policy distr"]
        sampled_data = data.loc[data['lineKey'] == "Action distr"]

        fig = plt.figure(figsize=(6, 6))
        smoothed_data = savgol_filter(sampled_data.get("lineVal"), 25, 3)
        plt.plot(sampled_data.get("step"), smoothed_data, color="royalblue", alpha=0.7, linewidth=3)
        plt.fill_between(sampled_data.get("step"), smoothed_data, alpha=0.2, color="cornflowerblue")
        plt.plot(policy_data.get("step"), policy_data.get("lineVal"), color="black", linestyle=(0, (4, 4)), linewidth=3, alpha=1.0)
        plt.xlim([-2, 2])
        plt.ylim([0, 5])
        plt.xlabel("Action")
        plt.ylabel("Probability Density")
        fig.tight_layout(pad=0.6)
        plt.savefig(join(folder, file.split("/")[-1].split(".")[0] + ".png"), dpi=250)
        plt.close()

        fig = plt.figure(figsize=(6, 6))
        smoothed_data = savgol_filter(sampled_data.get("lineVal"), 25, 3)
        plt.plot(sampled_data.get("step"), smoothed_data, color="royalblue", alpha=0.7, linewidth=3)
        plt.fill_between(sampled_data.get("step"), smoothed_data, alpha=0.2, color="cornflowerblue")
        plt.plot(policy_data.get("step"), policy_data.get("lineVal"), color="black", linestyle=(0, (4, 4)), linewidth=3, alpha=1.0)
        plt.xlim(sampled_data.get("step").min(), sampled_data.get("step").max())
        plt.ylim([0, max(smoothed_data.max(), policy_data.get("lineVal").max())* 1.05])
        plt.xlabel("Action")
        plt.ylabel("Probability Density")
        fig.tight_layout(pad=0.6)
        plt.savefig(join(folder, file.split("/")[-1].split(".")[0] + "_scaled.png"), dpi=250)
        print("File name: ", file.split("/")[-1].split(".")[0] + ".png", "Policy std dev: ", (sampled_data.get("step").max() - sampled_data.get("step").min()) / 7)
        plt.close()

==> plot_scripts/plot_errors_transformer_vs_mlp.py <==
from os import listdir
from os.path import isfile, join
import pandas as pd
import matplotlib.pyplot as plt
import numpy as np
from scipy.signal import savgol_filter   

folders = [
    "data/prediction_errors/HalfCheetah-v3",
    "data/prediction_errors/Hopper-v3",
    "data/prediction_errors/Walker2d-v3",
]

plt.rcParams.update({'font.size': 20})

colors = {
    "PolyGRAD (Transformer, $h=10$)": ("firebrick", "o", "solid"),
    "PolyGRAD (Transformer, $h=50$)": ("firebrick", "^", "solid"),
    "PolyGRAD (Transformer, $h=200$)": ("firebrick", "d", "solid"),
    "PolyGRAD (MLP, $h=10$)": ("firebrick", "o", (0, (1.5, 1.5))),
    "PolyGRAD (MLP, $h=50$)": ("firebrick", "^", (0, (1.5, 1.5))),
    "PolyGRAD (MLP, $h=200$)": ("firebrick", "d", (0, (1.5, 1.5))),
}

max_x = 200
max_y = 30

legend_fig = plt.figure(figsize=(40, 4))
f = lambda c, name, marker, line: plt.plot([],[], color=c, label=name, linewidth=5, marker=marker, markersize=13, linestyle=line)[0]
handles = [f(color[0], name, color[1], color[2]) for name, color in colors.items()]
labels = [name for name in colors.keys()]
legend = plt.legend(handles, labels, ncols=len(labels)//2, loc=3, framealpha=1,frameon=False)

def export_legend(legend, filename=join("/".join(folders[0].split("/")[:-1]), "errors_legend_polygrad_only.png")):
    fig  = legend.figure
    fig.canvas.draw()
    bbox  = legend.get_window_extent().transformed(fig.dpi_scale_trans.inverted())
    fig.savefig(filename, dpi="figure", bbox_inches=bbox)

export_legend(legend)


def smooth(x, N):
    x_padded = np.pad(x, (N//2, N-1-N//2), mode='edge')
    x_smooth = np.convolve(x_padded, np.ones((N,))/N, mode='valid') 
    return x_smooth

for folder in folders:
    csv_files = [join(folder, f) for f in listdir(folder) if (isfile(join(folder, f)) and f.endswith(".csv"))]

    fig = plt.figure(figsize=(10, 6))
    for file in csv_files:
        if  "polygrad" in file.lower() and "10" in file.lower() and "transformer" in file.lower():
            alg = "PolyGRAD (Transformer, $h=10$)"
        elif "polygrad" in file.lower() and "50" in file.lower() and "transformer" in file.lower():
            alg = "PolyGRAD (Transformer, $h=50$)"
        elif "polygrad" in file.lower() and "200" in file.lower() and "transformer" in file.lower():
            alg = "PolyGRAD (Transformer, $h=200$)"
        elif "polygrad" in file.lower() and "10" in file.lower() and "mlp" in file.lower():
            alg = "PolyGRAD (MLP, $h=10$)"
        elif "polygrad" in file.lower() and "50" in file.lower() and "mlp" in file.lower():
            alg = "PolyGRAD (MLP, $h=50$)"
        elif "polygrad" in file.lower() and "200" in file.lower() and "mlp" in file.lower():
            alg = "PolyGRAD (MLP, $h=200$)"
        else:
            continue
        
        if "hopper" in file.lower():
            env = "Hopper-v3"
        elif "halfcheetah" in file.lower():
            env = "HalfCheetah-v3"
        elif "walker" in file.lower():
            env = "Walker2d-v3"
        else:
            raise ValueError("Unknown environment in file name")

        df = pd.read_csv(file)
        xs = df["Steps"] + 1
        ys = df["MeanError"]
        ys_std = df["StdDev"]
        ys_std = np.clip(ys_std, 0, 0.75 * ys)

        # smooth slightly
        if alg == "Dreamer-v3":
            # need to smooth dreamer errors more as they are v noisy
            window = 7
        else:
            window = 3
        ys_std = smooth(ys_std, window)
        ys = smooth(ys, window)

        # plt.errorbar(xs, ys, yerr=ys_std, fmt='none', ecolor=colors[alg], elinewidth=1, capsize=2)
        if colors[alg][1] == "o":
            markersize = 4
        else:
            markersize = 8
        plt.plot(xs, ys, color=colors[alg][0], linewidth=2, alpha=0.75, marker=colors[alg][1], markersize=markersize, linestyle=colors[alg][2])
        # plt.errorbar(xs.to_numpy()+1, ys, yerr=ys_std/2, fmt='none', ecolor=colors[alg], elinewidth=1, capsize=2)
        plt.fill_between(xs, ys-ys_std, ys+ys_std, alpha=0.1, color=colors[alg][0])
        plt.yscale("log")
        plt.xscale("log")
        
    plt.xlabel("Trajectory Length")
    plt.ylabel("Prediction MSE")
    ticks = [2, 5, 10, 20, 50, 100, 200]
    tick_str = [str(t) for t in ticks]
    plt.xlim([2, max_x])
    plt.ylim([None, max_y])
    plt.xticks([], [])
    plt.xticks(ticks, tick_str)
    fig.tight_layout(pad=0.5)
    plt.grid()
    plt.savefig(join(folder, env + "_polygrad_only.png"), dpi=250)
    plt.close()

==> plot_scripts/plot_prediction_errors.py <==
from os import listdir
from os.path import isfile, join
import pandas as pd
import matplotlib.pyplot as plt
import numpy as np
from scipy.signal import savgol_filter   

folders = [
    "data/prediction_errors/HalfCheetah-v3",
    "data/prediction_errors/Hopper-v3",
    "data/prediction_errors/Walker2d-v3",
]

plt.rcParams.update({'font.size': 28})

colors = {
    "PolyGRAD ($h=10$)": ("firebrick", "o"),
    "PolyGRAD ($h=50$)": ("firebrick", "^"),
    "PolyGRAD ($h=200$)": ("firebrick", "d"),
    "Probabilistic MLP Ensemble": ("royalblue", "o"),
    "Transformer": ("darkorange", "o"),
    "Dreamer-v3": ("forestgreen", "o"),
    "Autoregressive Diffusion": ("darkorchid", "o")
}

max_x = 200
max_y = 30

legend_fig = plt.figure(figsize=(40, 4))
f = lambda c, name, marker: plt.plot([],[], color=c, label=name, linewidth=4, marker=marker, markersize=15)[0]
handles = [f(color[0], name, color[1]) for name, color in colors.items()]
labels = [name for name in colors.keys()]
legend = plt.legend(handles, labels, ncols=len(labels)//2+1, loc=3, framealpha=1,frameon=False)

def export_legend(legend, filename=join("/".join(folders[0].split("/")[:-1]), "errors_legend.png")):
    fig  = legend.figure
    fig.canvas.draw()
    bbox  = legend.get_window_extent().transformed(fig.dpi_scale_trans.inverted())
    fig.savefig(filename, dpi="figure", bbox_inches=bbox)

export_legend(legend)


def smooth(x, N):
    x_padded = np.pad(x, (N//2, N-1-N//2), mode='edge')
    x_smooth = np.convolve(x_padded, np.ones((N,))/N, mode='valid') 
    return x_smooth

for folder in folders:
    csv_files = [join(folder, f) for f in listdir(folder) if (isfile(join(folder, f)) and f.endswith(".csv"))]

    fig = plt.figure(figsize=(10, 6))
    for file in csv_files:
        if "ensemble" in file.lower():
            alg = "Probabilistic MLP Ensemble"
        elif "autoregressive" in file.lower():
            alg = "Autoregressive Diffusion"
        elif "polygrad" in file.lower() and "mlp" in file.lower():
            continue
        elif "polygrad" in file.lower() and "10" in file.lower():
            alg = "PolyGRAD ($h=10$)"
        elif "polygrad" in file.lower() and "50" in file.lower():
            alg = "PolyGRAD ($h=50$)"
        elif "polygrad" in file.lower() and "200" in file.lower():
            alg = "PolyGRAD ($h=200$)"
        elif "transformer" in file.lower():
            alg = "Transformer"
        elif "dreamer" in file.lower():
            alg = "Dreamer-v3"
        else:
            raise ValueError("Unknown algorithm in file name")
        
        if "hopper" in file.lower():
            env = "Hopper-v3"
        elif "halfcheetah" in file.lower():
            env = "HalfCheetah-v3"
        elif "walker" in file.lower():
            env = "Walker2d-v3"
        else:
            raise ValueError("Unknown environment in file name")

        df = pd.read_csv(file)
        xs = df["Steps"] + 1
        ys = df["MeanError"]
        ys_std = df["StdDev"]
        ys_std = np.clip(ys_std, 0, 0.75 * ys)

        # smooth slightly
        if alg == "Dreamer-v3":
            # need to smooth dreamer errors more as they are v noisy
            window = 7
        else:
            window = 3
        ys_std = smooth(ys_std, window)
        ys = smooth(ys, window)

        # plt.errorbar(xs, ys, yerr=ys_std, fmt='none', ecolor=colors[alg], elinewidth=1, capsize=2)
        if colors[alg][1] == "o":
            markersize = 4
        else:
            markersize = 8
        plt.plot(xs, ys, color=colors[alg][0], linewidth=2, alpha=0.75, marker=colors[alg][1], markersize=markersize)
        # plt.errorbar(xs.to_numpy()+1, ys, yerr=ys_std/2, fmt='none', ecolor=colors[alg], elinewidth=1, capsize=2)
        plt.fill_between(xs, ys-ys_std, ys+ys_std, alpha=0.1, color=colors[alg][0])
        plt.yscale("log")
        plt.xscale("log")
        
    plt.xlabel("Trajectory Length")
    plt.ylabel("Prediction MSE")
    ticks = [2, 5, 10, 20, 50, 100, 200]
    tick_str = [str(t) for t in ticks]
    plt.xlim([2, max_x])
    plt.ylim([None, max_y])
    plt.xticks([], [])
    plt.xticks(ticks, tick_str)
    fig.tight_layout(pad=0.5)
    plt.grid()
    plt.savefig(join(folder, env + ".png"), dpi=250)
    plt.close()

==> plot_scripts/plot_reward_curves.py <==
from os import listdir
from os.path import isfile, join
import pandas as pd
import matplotlib.pyplot as plt
import numpy as np
from scipy.signal import savgol_filter   
import copy

folders = [
    "data/reward_curves/hopper",
    "data/reward_curves/halfcheetah",
    "data/reward_curves/walker2d",
]

plt.rcParams.update({'font.size': 28})

colors = {
    "PolyGRAD": "firebrick",
    "Dreamer-v3": "forestgreen",
    "PPO": "royalblue",
    "A2C": "darkorange",
    "TRPO": "darkorchid",
}
max_xs = {
    "HalfCheetah-v3": 1.5e6,
    "Hopper-v3": 1e6,
    "Walker2d-v3": 1.5e6,
}

# legend_fig = plt.figure(figsize=(20, 2))
# f = lambda c, name: plt.plot([],[], color=c, label=name, linewidth=5)[0]
# handles = [f(color, name) for name, color in colors.items()]
# labels = [name for name in colors.keys()]
# legend = plt.legend(handles, labels, ncols=len(labels), loc=3, framealpha=1,frameon=False)

# def export_legend(legend, filename=join("/".join(folders[0].split("/")[:-1]), "rl_legend.png")):
#     fig  = legend.figure
#     fig.canvas.draw()
#     bbox  = legend.get_window_extent().transformed(fig.dpi_scale_trans.inverted())
#     fig.savefig(filename, dpi="figure", bbox_inches=bbox)

# export_legend(legend)


def smooth(x, N):
    x_padded = np.pad(x, (N//2, N-1-N//2), mode='edge')
    x_smooth = np.convolve(x_padded, np.ones((N,))/N, mode='valid') 
    return x_smooth

num_seeds = 5
score_dict = {alg: np.zeros([5, len(folders)]) for alg in colors}

for env_id, folder in enumerate(folders):
    csv_files = [join(folder, f) for f in listdir(folder) if (isfile(join(folder, f)) and f.endswith(".csv"))]

    fig = plt.figure(figsize=(10, 6))
    for file in csv_files:
        if "ppo" in file.lower():
            alg = "PPO"
        elif "a2c" in file.lower():
            alg = "A2C"
        elif "dreamer" in file.lower():
            alg = "Dreamer-v3"
        elif "polygrad" in file.lower():
            alg = "PolyGRAD"

            # if ablation continue
            if len(file.split("_")) > 3:
                continue
        elif "trpo" in file.lower():
            alg = "TRPO"
        else:
            raise ValueError("Unknown algorithm in file name")
        
        if "hopper" in file.lower():
            env = "Hopper-v3"
        elif "halfcheetah" in file.lower():
            env = "HalfCheetah-v3"
        elif "walker" in file.lower():
            env = "Walker2d-v3"
        else:
            raise ValueError("Unknown environment in file name")

        df = pd.read_csv(file)

        # remove min anx max columns
        cols = df.columns
        cols = [c for c in cols if "_max" not in c.lower()]
        cols = [c for c in cols if "_min" not in c.lower()]
        # print(cols)
        df = df[cols]

        xs = df["Step"].to_numpy().tolist()
        ys = df.loc[:, df.columns != 'Step'].to_numpy().mean(axis=1).tolist()
        ys_std = df.loc[:, df.columns != 'Step'].to_numpy().std(axis=1).tolist()

        # tidy up last point
        if alg == "PolyGRAD":
            xs.append(max_xs[env])
            ys.append(ys[-1])
            ys_std.append(ys_std[-1])

        # smooth slightly
        window = len(ys) // 5
        ys = smooth(ys, window)
        ys_std = smooth(ys_std, window)

        # smooth each individual run
        score_array = df.loc[:, df.columns != 'Step'].to_numpy()
        for run_ind in range(score_array.shape[1]):
            run_scores = score_array[:, run_ind]
            window = len(run_scores) // 5
            run_scores = smooth(run_scores, window)
            score_array[:, run_ind] = run_scores

        # final_scores
        final_scores = score_array[-1]
        if len(final_scores) < num_seeds:
            print("Less seeds than expected")
            while len(final_scores) < num_seeds:
                new_scores = np.zeros((len(final_scores) + 1))
                new_scores[:-1] = final_scores
                new_scores[-1] = final_scores[0]
                final_scores = new_scores
                print(final_scores)
            print(file)
        if len(final_scores) > num_seeds:
            print("More seeds than expected")
            print(final_scores)
            final_scores = final_scores[1:]
        score_dict[alg][:, env_id] = final_scores

        plt.plot(xs, ys, color=colors[alg], linewidth=3)
        plt.fill_between(xs, ys-ys_std, ys+ys_std, alpha=0.15, color=colors[alg])
        
    plt.xlabel("Environment Steps")
    plt.ylabel("Average Return")
    plt.xlim([0, max_xs[env]])
    fig.tight_layout(pad=0.2)
    plt.grid()
    plt.savefig(join(folder, env + ".png"), dpi=250)
    plt.close()

####### Normalise the scores ######
best_avg_scores = []
for env_id, folder in enumerate(folders):
    best_score = -1e8
    for alg in score_dict:
        alg_avg_score = np.mean(score_dict[alg][:, env_id])
        if alg_avg_score > best_score:
            best_score = alg_avg_score
    best_avg_scores.append(best_score)

print(score_dict)
# print(best_avg_scores)
norm_score_dict = copy.deepcopy(score_dict)
for alg in score_dict:
    for env_id, norm_score in enumerate(best_avg_scores):
        norm_score_dict[alg][:, env_id] = score_dict[alg][:, env_id] / norm_score

# print(norm_score_dict)
####### confidence intervals #####

from rliable import library as rly
from rliable import metrics
from rliable import plot_utils

plt.figure(figsize=(8, 6))
plt.rcParams.update({'font.size': 26})

def save_fig(fig, name):
  file_name = '{}.pdf'.format(name)
  fig.savefig(file_name, format='pdf', bbox_inches='tight')
  files.download(file_name) 
  return file_name

IQM = lambda x: metrics.aggregate_iqm(x) # Interquartile Mean
OG = lambda x: metrics.aggregate_optimality_gap(x, 1.0) # Optimality Gap
MEAN = lambda x: metrics.aggregate_mean(x)
MEDIAN = lambda x: metrics.aggregate_median(x)

aggregate_func = lambda x: np.array([IQM(x)])
aggregate_scores, aggregate_interval_estimates = rly.get_interval_estimates(
    norm_score_dict, aggregate_func, reps=50000)
algorithms = list(colors.keys())
# fig, axes = plot_utils.plot_interval_estimates(
#     aggregate_scores, 
#     aggregate_interval_estimates,
#     metric_names = ['IQM'],
#     algorithms=algorithms,
#     colors=colors,
#     xlabel_y_coordinate=-0.16,
#     xlabel='Normalised Score')
# plt.tight_layout()
# plt.show()
# plt.savefig("reward_curves_iqm_confidence_intervals.png")

print(aggregate_interval_estimates)

tops = [arr[1][0] for key, arr in aggregate_interval_estimates.items()]
botts = [arr[0][0] for key, arr in aggregate_interval_estimates.items()]
bars = plt.bar(range(len(tops)), height=np.array(tops) - np.array(botts), bottom=botts)
for i, alg in enumerate(aggregate_interval_estimates.keys()):
    bars[i].set_color(colors[alg])
    yheight = (tops[i] + botts[i]) / 2
    ax = plt.gca()
    ax.hlines(y=yheight, xmin=i-0.52, xmax=i+0.52, linewidth=3, color='k')

from matplotlib.ticker import MultipleLocator
plt.ylim([0, 1.1])
spacing = 0.1 # This can be your user specified spacing. 
minorLocator = MultipleLocator(spacing)
ax.yaxis.set_minor_locator(minorLocator)
ax.grid(axis="y", which = 'both')
plt.tick_params(
    axis='x',          # changes apply to the x-axis
    which='both',      # both major and minor ticks are affected
    bottom=False,      # ticks along the bottom edge are off
    top=False,         # ticks along the top edge are off
    labelbottom=False)
plt.ylabel("Normalised IQM")
plt.tight_layout(pad=0.3)
plt.savefig("rewards_ci_iqm.png", dpi=250)

################# for mean #################

plt.figure(figsize=(8, 6))
plt.rcParams.update({'font.size': 26})

aggregate_func = lambda x: np.array([MEAN(x)])
aggregate_scores, aggregate_interval_estimates = rly.get_interval_estimates(
    norm_score_dict, aggregate_func, reps=50000)
algorithms = list(colors.keys())
# fig, axes = plot_utils.plot_interval_estimates(
#     aggregate_scores, 
#     aggregate_interval_estimates,
#     metric_names = ['IQM'],
#     algorithms=algorithms,
#     colors=colors,
#     xlabel_y_coordinate=-0.16,
#     xlabel='Normalised Score')
# plt.tight_layout()
# plt.show()
# plt.savefig("reward_curves_iqm_confidence_intervals.png")

print(aggregate_interval_estimates)

tops = [arr[1][0] for key, arr in aggregate_interval_estimates.items()]
botts = [arr[0][0] for key, arr in aggregate_interval_estimates.items()]
bars = plt.bar(range(len(tops)), height=np.array(tops) - np.array(botts), bottom=botts)
for i, alg in enumerate(aggregate_interval_estimates.keys()):
    bars[i].set_color(colors[alg])
    yheight = (tops[i] + botts[i]) / 2
    ax = plt.gca()
    ax.hlines(y=yheight, xmin=i-0.52, xmax=i+0.52, linewidth=3, color='k')

from matplotlib.ticker import MultipleLocator
plt.ylim([0, 1.1])
spacing = 0.1 # This can be your user specified spacing. 
minorLocator = MultipleLocator(spacing)
ax.yaxis.set_minor_locator(minorLocator)
ax.grid(axis="y", which = 'both')
plt.tick_params(
    axis='x',          # changes apply to the x-axis
    which='both',      # both major and minor ticks are affected
    bottom=False,      # ticks along the bottom edge are off
    top=False,         # ticks along the top edge are off
    labelbottom=False)
plt.ylabel("Normalised Mean")
plt.tight_layout(pad=0.3)
plt.savefig("rewards_ci_mean.png", dpi=250)

==> plot_scripts/plot_reward_curves_ablations.py <==
from os import listdir
from os.path import isfile, join
import pandas as pd
import matplotlib.pyplot as plt
import numpy as np
from scipy.signal import savgol_filter   
import copy

folders = [
    "data/reward_curves/hopper",
    "data/reward_curves/halfcheetah",
    "data/reward_curves/walker2d",
]

plt.rcParams.update({'font.size': 28})

colors = {
    "PolyGRAD": "firebrick",
    "Random Actions": "black",
    "No Clipping": "darkorange",
    "Policy Sampling": "royalblue",
    "Add State Update": "darkorchid",
    "Noisy State Conditioning": "seagreen"
}
max_xs = {
    "HalfCheetah-v3": 1.5e6,
    "Hopper-v3": 1e6,
    "Walker2d-v3": 1.5e6,
}

legend_fig = plt.figure(figsize=(40, 2))
f = lambda c, name: plt.plot([],[], color=c, label=name, linewidth=5)[0]
handles = [f(color, name) for name, color in colors.items()]
labels = [name for name in colors.keys()]
legend = plt.legend(handles, labels, ncols=len(labels), loc=3, framealpha=1,frameon=False)

def export_legend(legend, filename=join("/".join(folders[0].split("/")[:-1]), "rl_ablation_legend.png")):
    fig  = legend.figure
    fig.canvas.draw()
    bbox  = legend.get_window_extent().transformed(fig.dpi_scale_trans.inverted())
    fig.savefig(filename, dpi="figure", bbox_inches=bbox)

export_legend(legend)


def smooth(x, N):
    x_padded = np.pad(x, (N//2, N-1-N//2), mode='edge')
    x_smooth = np.convolve(x_padded, np.ones((N,))/N, mode='valid') 
    return x_smooth

num_seeds = 5
score_dict = {alg: np.zeros([5, len(folders)]) for alg in colors}

for env_id, folder in enumerate(folders):
    csv_files = [join(folder, f) for f in listdir(folder) if (isfile(join(folder, f)) and f.endswith(".csv"))]

    fig = plt.figure(figsize=(10, 6))
    for file in csv_files:
        if "polygrad" not in file.lower():
           continue
        elif "random" in file.lower():
            alg = "Random Actions"
        elif "clip" in file.lower():
            alg = "No Clipping"
        elif "sample_policy" in file.lower():
            alg = "Policy Sampling"
        elif "noisy_states" in file.lower():
            alg = "Noisy State Conditioning"
        elif "add_state" in file.lower():
            alg = "Add State Update"
        else: 
            alg = "PolyGRAD"
        
        if "hopper" in file.lower():
            env = "Hopper-v3"
        elif "halfcheetah" in file.lower():
            env = "HalfCheetah-v3"
        elif "walker" in file.lower():
            env = "Walker2d-v3"
        else:
            raise ValueError("Unknown environment in file name")

        df = pd.read_csv(file)

        # remove min anx max columns
        cols = df.columns
        cols = [c for c in cols if "_max" not in c.lower()]
        cols = [c for c in cols if "_min" not in c.lower()]
        df = df[cols]

        xs = df["Step"].to_numpy().tolist()
        ys = df.loc[:, df.columns != 'Step'].to_numpy().mean(axis=1).tolist()
        ys_std = df.loc[:, df.columns != 'Step'].to_numpy().std(axis=1).tolist()

        # tidy up last point
        xs.append(max_xs[env])
        ys.append(ys[-1])
        ys_std.append(ys_std[-1])

        # smooth slightly
        window = len(ys) // 5
        ys = smooth(ys, window)
        ys_std = smooth(ys_std, window)

        # smooth each individual run
        score_array = df.loc[:, df.columns != 'Step'].to_numpy()
        for run_ind in range(score_array.shape[1]):
            run_scores = score_array[:, run_ind]
            window = len(run_scores) // 5
            run_scores = smooth(run_scores, window)
            score_array[:, run_ind] = run_scores

        # final_scores
        final_scores = score_array[-1]
        if len(final_scores) < num_seeds:
            print("Less seeds than expected")
            while len(final_scores) < num_seeds:
                new_scores = np.zeros((len(final_scores) + 1))
                new_scores[:-1] = final_scores
                new_scores[-1] = final_scores[0]
                final_scores = new_scores
                print(final_scores)
        if len(final_scores) > num_seeds:
            print("More seeds than expected")
            print(final_scores)
            final_scores = final_scores[1:]
        score_dict[alg][:, env_id] = final_scores

        plt.plot(xs, ys, color=colors[alg], linewidth=3)
        plt.fill_between(xs, ys-ys_std, ys+ys_std, alpha=0.15, color=colors[alg])
        
    plt.xlabel("Environment Steps")
    plt.ylabel("Average Return")
    plt.xlim([0, max_xs[env]])
    fig.tight_layout(pad=0.2)
    plt.grid()
    plt.savefig(join(folder, env + "_ablations.png"), dpi=250)
    plt.close()

####### Normalise the scores ######
best_avg_scores = []
for env_id, folder in enumerate(folders):
    best_score = -1e8
    for alg in score_dict:
        alg_avg_score = np.mean(score_dict[alg][:, env_id])
        if alg_avg_score > best_score:
            best_score = alg_avg_score
    best_avg_scores.append(best_score)

print(score_dict)
# print(best_avg_scores)
norm_score_dict = copy.deepcopy(score_dict)
for alg in score_dict:
    for env_id, norm_score in enumerate(best_avg_scores):
        norm_score_dict[alg][:, env_id] = score_dict[alg][:, env_id] / norm_score

# print(norm_score_dict)
####### confidence intervals #####

from rliable import library as rly
from rliable import metrics
from rliable import plot_utils

plt.figure(figsize=(8, 6))
plt.rcParams.update({'font.size': 26})

def save_fig(fig, name):
  file_name = '{}.pdf'.format(name)
  fig.savefig(file_name, format='pdf', bbox_inches='tight')
  files.download(file_name) 
  return file_name

IQM = lambda x: metrics.aggregate_iqm(x) # Interquartile Mean
OG = lambda x: metrics.aggregate_optimality_gap(x, 1.0) # Optimality Gap
MEAN = lambda x: metrics.aggregate_mean(x)
MEDIAN = lambda x: metrics.aggregate_median(x)

aggregate_func = lambda x: np.array([IQM(x)])
aggregate_scores, aggregate_interval_estimates = rly.get_interval_estimates(
    norm_score_dict, aggregate_func, reps=50000)
algorithms = list(colors.keys())
# fig, axes = plot_utils.plot_interval_estimates(
#     aggregate_scores, 
#     aggregate_interval_estimates,
#     metric_names = ['IQM'],
#     algorithms=algorithms,
#     colors=colors,
#     xlabel_y_coordinate=-0.16,
#     xlabel='Normalised Score')
# plt.tight_layout()
# plt.show()
# plt.savefig("reward_curves_iqm_confidence_intervals.png")

print(aggregate_interval_estimates)

tops = [arr[1][0] for key, arr in aggregate_interval_estimates.items()]
botts = [arr[0][0] for key, arr in aggregate_interval_estimates.items()]
bars = plt.bar(range(len(tops)), height=np.array(tops) - np.array(botts), bottom=botts)
for i, alg in enumerate(aggregate_interval_estimates.keys()):
    bars[i].set_color(colors[alg])
    yheight = (tops[i] + botts[i]) / 2
    ax = plt.gca()
    ax.hlines(y=yheight, xmin=i-0.52, xmax=i+0.52, linewidth=3, color='k')

from matplotlib.ticker import MultipleLocator
plt.ylim([0, 1.1])
spacing = 0.1 # This can be your user specified spacing. 
minorLocator = MultipleLocator(spacing)
ax.yaxis.set_minor_locator(minorLocator)
ax.grid(axis="y", which = 'both')
plt.tick_params(
    axis='x',          # changes apply to the x-axis
    which='both',      # both major and minor ticks are affected
    bottom=False,      # ticks along the bottom edge are off
    top=False,         # ticks along the top edge are off
    labelbottom=False)
plt.ylabel("Normalised IQM")
plt.tight_layout(pad=0.3)
plt.savefig("rewards_ablate_ci_iqm.png", dpi=250)



################### same for mean ####################
plt.figure(figsize=(8, 6))
plt.rcParams.update({'font.size': 26})
aggregate_func = lambda x: np.array([MEAN(x)])
aggregate_scores, aggregate_interval_estimates = rly.get_interval_estimates(
    norm_score_dict, aggregate_func, reps=50000)
algorithms = list(colors.keys())
# fig, axes = plot_utils.plot_interval_estimates(
#     aggregate_scores, 
#     aggregate_interval_estimates,
#     metric_names = ['IQM'],
#     algorithms=algorithms,
#     colors=colors,
#     xlabel_y_coordinate=-0.16,
#     xlabel='Normalised Score')
# plt.tight_layout()
# plt.show()
# plt.savefig("reward_curves_iqm_confidence_intervals.png")

print(aggregate_interval_estimates)

tops = [arr[1][0] for key, arr in aggregate_interval_estimates.items()]
botts = [arr[0][0] for key, arr in aggregate_interval_estimates.items()]
bars = plt.bar(range(len(tops)), height=np.array(tops) - np.array(botts), bottom=botts)
for i, alg in enumerate(aggregate_interval_estimates.keys()):
    bars[i].set_color(colors[alg])
    yheight = (tops[i] + botts[i]) / 2
    ax = plt.gca()
    ax.hlines(y=yheight, xmin=i-0.52, xmax=i+0.52, linewidth=3, color='k')

from matplotlib.ticker import MultipleLocator
plt.ylim([0, 1.1])
spacing = 0.1 # This can be your user specified spacing. 
minorLocator = MultipleLocator(spacing)
ax.yaxis.set_minor_locator(minorLocator)
ax.grid(axis="y", which = 'both')
plt.tick_params(
    axis='x',          # changes apply to the x-axis
    which='both',      # both major and minor ticks are affected
    bottom=False,      # ticks along the bottom edge are off
    top=False,         # ticks along the top edge are off
    labelbottom=False)
plt.ylabel("Normalised Mean")
plt.tight_layout(pad=0.3)
plt.savefig("rewards_ablate_ci_mean.png", dpi=250)

==> plot_scripts/plot_timing_curves.py <==
from os import listdir
from os.path import isfile, join
import pandas as pd
import matplotlib.pyplot as plt
import numpy as np
from scipy.signal import savgol_filter   

folders = [
    "data/timing_data/Walker2d-v3",
]

plt.rcParams.update({'font.size': 25})

colors = {
    "PolyGRAD (Transformer)": ("firebrick", "solid"),
    "PolyGRAD (MLP)": ("firebrick", "dashed"),
    "Probabilistic MLP Ensemble": ("royalblue", "solid"),
    "Transformer": ("darkorange", "solid"),
    "Dreamer-v3": ("forestgreen", "solid"),
    "Autoregressive Diffusion": ("darkorchid", "solid"),
}

legend_fig = plt.figure(figsize=(20, 10))
f = lambda c, name, marker: plt.plot([],[], color=c, label=name, linestyle=marker, linewidth=5)[0]
handles = [f(color, name, marker) for name, (color, marker) in colors.items()]
labels = [name for name in colors.keys()]
legend = plt.legend(handles, labels, ncols=2, loc=3, framealpha=1,frameon=False)

def export_legend(legend, filename=join("/".join(folders[0].split("/")[:-1]), "timing_legend.png")):
    fig  = legend.figure
    fig.canvas.draw()
    bbox  = legend.get_window_extent().transformed(fig.dpi_scale_trans.inverted())
    fig.savefig(filename, dpi="figure", bbox_inches=bbox)

export_legend(legend)


def smooth(x, N):
    x_padded = np.pad(x, (N//2, N-1-N//2), mode='edge')
    x_smooth = np.convolve(x_padded, np.ones((N,))/N, mode='valid') 
    return x_smooth

for folder in folders:
    csv_files = [join(folder, f) for f in listdir(folder) if (isfile(join(folder, f)) and f.endswith(".csv"))]

    fig = plt.figure(figsize=(10, 6))
    for file in csv_files:
        if "ensemble" in file.lower():
            alg = "Probabilistic MLP Ensemble"
        elif "autoregressive" in file.lower():
            alg = "Autoregressive Diffusion"
        elif "transformer" in file.lower() and "polygrad" not in file.lower():
            alg = "Transformer"
        elif "dreamer" in file.lower():
            alg = "Dreamer-v3"
        elif "polygrad" in file.lower():
            if "mlp" in file.lower():
                alg = "PolyGRAD (MLP)"
            elif "transformer" in file.lower():
                alg = "PolyGRAD (Transformer)"
        else:
            raise ValueError("Unknown algorithm in file name")
        
        if "hopper" in file.lower():
            env = "Hopper-v3"
        elif "halfcheetah" in file.lower():
            env = "HalfCheetah-v3"
        elif "walker" in file.lower():
            env = "Walker2d-v3"
        else:
            raise ValueError("Unknown environment in file name")

        df = pd.read_csv(file)

        steps = df["Steps"].to_numpy()
        ys = df["MeanTime"].to_numpy()
        ys_std = df["StdTime"].to_numpy()

        # for polygrad its indexed differently
        if alg == "PolyGRAD (MLP)" or alg == "PolyGRAD (Transformer)":
            traj_length = steps
        else:
            traj_length = steps + 1

        plt.plot(traj_length, ys, color=colors[alg][0], linestyle=colors[alg][1], markersize=15, linewidth=3)
        # plt.fill_between(xs, ys-ys_std, ys+ys_std, alpha=0.2, color=colors[alg])
        
    plt.yscale("log")
    plt.xscale("log")
    plt.xlabel("Trajectory Length")
    plt.ylabel("Time (seconds)")
    ticks = [2, 5, 10, 20, 50, 100, 200]
    tick_str = [str(t) for t in ticks]
    plt.xticks([], [])
    plt.xticks(ticks, tick_str)
    plt.xlim([2, 200])
    fig.tight_layout(pad=0.5)
    plt.grid()
    plt.savefig(join(folder, env + ".png"), dpi=250)
    plt.close()

==> plot_scripts/process_prediction_errors.py <==
from os import listdir
from os.path import isfile, join
import pandas as pd
import matplotlib.pyplot as plt
import numpy as np
import wandb
from pathlib import Path
import os

api = wandb.Api(timeout=300)

# Trajectory length for optimising training steps
traj_len_best_errors = 5

# Algorithm name, wandb group, wandb key, step to find best errors, project
alg_infos = [
    # ("probabilistic_mlp_ensemble", "errors-prob-ensemble", "errors", 20, "a2i/polygrad_results"), # I've set this to 20 as the runs very quickly blow up if you take best performance at 10 steps
    # ("autoregressive_diffusion", "errors-synther-nov12_datasets", "agent/errors", traj_len_best_errors, "a2i/polygrad_results"),
    # ("transformer", "errors-transformer-wm-nov12_datasets", "errors", traj_len_best_errors, "a2i/polygrad_results"),
    ("dreamer", "errors-dreamer-v3-nov12_datasets", "agent_errors/5_cond_steps", 2, "a2i/polygrad_results"),
    ("polygrad_transformer_h10", "errors-polygrad-transformer-h10", "agent/errors", traj_len_best_errors, "a2i/polygrad_results"),
    ("polygrad_transformer_h50", "errors-polygrad-transformer-h50", "agent/errors", traj_len_best_errors, "a2i/polygrad_results"),
    # ("polygrad_transformer_h200", "errors-polygrad-transformer-h200", "agent/errors", traj_len_best_errors, "a2i/polygrad_results"),
    ("polygrad_mlp_h10", "errors-polygrad-mlp-h10", "agent/errors", traj_len_best_errors, "a2i/polygrad_results"),
    ("polygrad_mlp_h50", "errors-polygrad-mlp-h50", "agent/errors", traj_len_best_errors, "a2i/polygrad_results"),
    ("polygrad_mlp_h200", "errors-polygrad-mlp-h200", "agent/errors", traj_len_best_errors, "a2i/polygrad_results"),
]
domains = [
    "HalfCheetah-v3",
    "Hopper-v3",
    "Walker2d-v3",
]

dirname = os.path.dirname(__file__)
folders = {}
for domain in domains:
    folders[domain] = join(dirname, "data", "prediction_errors", domain)
    Path(folders[domain]).mkdir(parents=True, exist_ok=True)
    
for algo_info in alg_infos:
    name, wandb_group, wandb_key, tuning_step, proj = algo_info

    for domain in domains:
        # for dreamer, tune the number of conditioning steps to get best performance per domain
        if "dreamer" in name.lower():
            if domain == "HalfCheetah-v3":
                wandb_key = "agent_errors/5_cond_steps"
            elif domain == "Hopper-v3":
                wandb_key = "agent_errors/9_cond_steps"
            elif domain == "Walker2d-v3":
                wandb_key = "agent_errors/5_cond_steps"

        folder = folders[domain]

        filter = {
            "group": wandb_group,
        }

        if "dreamer" in name.lower():
            filter["config.task"] = "gym_" + domain
        else:
            filter["config.env_name"] = domain

        runs = api.runs(proj, filter)
        key = join(wandb_key, f"dynamics_mse_{(tuning_step-1):04}_step")
        errors_at_target_step = []

        # truncate according to shortest run
        min_length = float('inf')
        for run in runs:
            scan = run.history(keys=[key])
            errors_at_target_step.append(scan[key].to_numpy())
            min_length = min(min_length, len(scan[key].to_numpy()))
        errors_at_target_step = [errors[:min_length] for errors in errors_at_target_step]
        print(f"Algorithm: {name}, Domain: {domain}, Number of runs: {len(errors_at_target_step)}, Length of shortest run: {scan['_step'][min_length-1]}")

        errors_at_target_step = np.stack(errors_at_target_step)
        avg_errors_at_target_step = np.mean(errors_at_target_step, axis=0)
        min_ind = np.argmin(avg_errors_at_target_step)
        print(f"Minimum errors for length {tuning_step} traj obtained at step: ", scan["_step"][min_ind], " (Index ", min_ind, ")")
        
        errors = dict()

        max_steps = 300
        if "h10" in name:
            max_steps = 10
        elif "50" in name:
            max_steps = 50
        elif "h200" in name:
            max_steps = 200
        
        for i, run in enumerate(runs):
            print("Processing run ", i, "...")
            for h in range(1, max_steps):
                if (h > 20 and h % 5 != 0) and h != max_steps - 1:
                    continue
                if h > 220:
                    continue
                key = join(wandb_key, f"dynamics_mse_{h:04}_step")
                scan = run.history(keys=[key])
                if len(scan[key]) == 0:
                    continue

                if h not in errors:
                    errors[h] = []
                errors[h].append(scan[key].to_numpy()[min_ind])
        print("\n")
        errors = {k: np.array(v) for k, v in errors.items()}
        avg_errors = {k: np.mean(v) for k, v in errors.items()}
        std_errors = {k: np.std(v) for k, v in errors.items()}

        with open(join(folder, name + "_" + domain + ".csv"), 'w') as f:
            f.write(f"Steps,MeanError,StdDev\n")
            for k, v in avg_errors.items():
                f.write(f"{k},{v},{std_errors[k]}\n")

==> plot_scripts/process_timings.py <==
from os import listdir
from os.path import isfile, join
import pandas as pd
import matplotlib.pyplot as plt
import numpy as np
import wandb
from pathlib import Path
import os
from math import ceil

api = wandb.Api(timeout=300)


# RUNS ON V100 GPU!!!
# Algorithm name, wandb group, wandb key, project
alg_infos = [
    # ("probabilistic_mlp_ensemble", "timing-prob-ensemble", "efficient_timing", "a2i/polygrad_results"), 
    # ("autoregressive_diffusion", "errors-synther-nov12_datasets", "agent/imagine_time", "a2i/polygrad_results"),
    # ("transformer", "errors-transformer-wm-nov12_datasets", "imagine_time", "a2i/polygrad_results"),
    # ("dreamer", "timing-dreamerv3", "imagine_time", "a2i/polygrad_results"),
    ("polygrad_transformer", "timing-polygrad-transformer-v100", "agent/imagine_time", "a2i/polygrad_results"),
    ("polygrad_mlp", "timing-polygrad-mlp-v100", "agent/imagine_time", "a2i/polygrad_results"),
]
domains = [
    "Walker2d-v3",
]

dirname = os.path.dirname(__file__)
folders = {}
for domain in domains:
    folders[domain] = join(dirname, "data", "timing_data", domain)
    Path(folders[domain]).mkdir(parents=True, exist_ok=True)
    
for algo_info in alg_infos:
    name, wandb_group, wandb_key, proj = algo_info

    for domain in domains:
        folder = folders[domain]

        filter = {
            "group": wandb_group,
        }

        if "dreamer" in name.lower():
            filter["config.task"] = "gym_" + domain
        else:
            filter["config.env_name"] = domain

        runs = api.runs(proj, filter)

        # truncate according to shortest run
        avg_times = {}
        std_times = {}
        for run in runs:
            for h in range(1, 300):
                print(h)
                if h > 20 and h % 5 != 0:
                    continue
                key = join(wandb_key, f"step_{h}")
                try:
                    scan = run.history(keys=[key])
                    if len(scan[key]) == 0:
                        continue
                except:
                    continue

                times = scan[key].to_numpy()

                # avg of best 50% of times as jade is a bit unreliable
                times = np.sort(times)
                times = times[:int(ceil(len(times)*0.5))]
                avg_time = np.mean(times)
                std_time = np.std(times)
                if h not in avg_times.keys():
                    avg_times[h] = [avg_time]
                    std_times[h] = [std_time]
                else:
                    avg_times[h].append(avg_time)
                    std_times[h].append(std_time)
        avg_times = {k: np.mean(v) for k, v in avg_times.items()}
        std_times = {k: np.mean(v) for k, v in std_times.items()}

        with open(join(folder, name + "_" + domain + ".csv"), 'w') as f:
            f.write(f"Steps,MeanTime,StdTime\n")
            for k, v in sorted(avg_times.items()):
                f.write(f"{k},{v},{std_times[k]}\n")
